Covering the Square Lattice and the Honeycomb with Non-Overlapping Unit Disks

For $d>0$, let $\mathcal{S}_d$ be the square lattice and $\mathcal{H}_d$ the honeycomb point set with minimum distance $d$. We study for which $d$ these sets can be covered by closed unit disks with pairwise disjoint interiors; the periodic constructions of Phetmak, Nuntasombat and Fakcharoenphol cover them only from $d=1/2$ and $d=2/\sqrt{37}$ on, with gaps. Writing $\mathcal{N}(d)$ for the largest number of points in a closed unit disk and $\rho$ for the number of points per unit area, we show that neither set can be covered when $\mathcal{N}(d)<2\sqrt3\,\rho$, and we determine these spacings exactly, thirteen intervals for $\mathcal{S}_d$ and twelve for $\mathcal{H}_d$. At their right endpoints the bound is attained; there $\mathcal{S}_d$ is never coverable, and $\mathcal{H}_d$ is not coverable at nine of the twelve endpoints. We also give new periodic coverings, of $\mathcal{S}_d$ at $d=2/\sqrt{34}$ and of $\mathcal{H}_d$ for $2/9\le d\le1/\sqrt{19}$. Consequently, the smallest coverable spacing lies in $(0.2581,\,2/\sqrt{34}]$ for the square lattice and in $(0.1781,\,2/9]$ for the honeycomb point set, and coverability is not monotone in $d$ for either set.

==> anc/verify_square_honeycomb.py <==
"""Exact computer verification for: non-coverability of the square lattice S_d and the
honeycomb point set H_d by non-overlapping closed unit disks.

Points are given by integer coordinates (a, b):
  square    : a + b i            (Gaussian integers),  norm a^2 + b^2
  honeycomb : a + b w, w = e^{2 pi i/3}, with a + b != 0 (mod 3), norm a^2 - ab + b^2
N(d) = max number of points of X_d = d X in a closed unit disk.

Part A: exact step structure of N on [d_low, 2]          (Corollary 3.6, Lemma 3.9)
Part B: chain argument on [d_crude, d_low]               (Lemmas 3.10-3.11)
Part C: random test of the block structure               (Remark 3.19)
Part D: borderline spacings: commensurability and fences (Lemmas 3.16-3.17, Theorem 3.18)
Part E: exact verification of the single-family coverings of Theorem C
Part F: sublattice transfer between known spacings (Section 6.1)

Exactness.  Only the Python standard library and numpy (for integer arrays) are used;
there is no floating-point arithmetic in any decision and there are no tolerances.
Squared spacings and squared radii lie in Q(sqrt3) (the class K below); they are
rational except at the square-lattice borderline spacings d^2 = 2 sqrt3 / k.  Every
decision is the sign of an integer, of an element of K, or of x + y sqrt(z) with x, y,
z in K, z >= 0, decided by sign_rad (squaring only when x and y have opposite signs).
Lattice-point counts with a rational squared radius are evaluated with exact integer
arrays (int64 after an explicit overflow check, Python integers otherwise).  pi is
used only through the classical bound pi < 355/113.  Decimal numbers appear only in
the printed output, for display.
"""
import math
import random
from fractions import Fraction
from functools import cmp_to_key
import numpy as np

F = Fraction


# ------------------------------------------------------------ exact arithmetic in Q(sqrt3)
class K:
    """The number a + b*sqrt(3) with rational a, b."""
    __slots__ = ("a", "b")

    def __init__(self, a, b=0):
        self.a, self.b = F(a), F(b)

    @staticmethod
    def of(x):
        return x if isinstance(x, K) else K(x)

    def __add__(self, o):
        o = K.of(o); return K(self.a + o.a, self.b + o.b)
    __radd__ = __add__

    def __neg__(self):
        return K(-self.a, -self.b)

    def __sub__(self, o):
        return self + (-K.of(o))

    def __rsub__(self, o):
        return K.of(o) - self

    def __mul__(self, o):
        o = K.of(o); return K(self.a * o.a + 3 * self.b * o.b, self.a * o.b + self.b * o.a)
    __rmul__ = __mul__

    def inv(self):
        n = self.a * self.a - 3 * self.b * self.b       # nonzero for nonzero self (sqrt3 irrational)
        return K(self.a / n, -self.b / n)

    def __truediv__(self, o):
        return self * K.of(o).inv()

    def __rtruediv__(self, o):
        return K.of(o) * self.inv()

    def sign(self):
        return sign_rad(self.a, self.b, F(3))

    def is_rational(self):
        return self.b == 0

    def upper(self):
        """A rational number >= self (uses 1732/1000 < sqrt3 < 1733/1000)."""
        return self.a + self.b * (F(1733, 1000) if self.b > 0 else F(1732, 1000))

    def __float__(self):                                  # display only
        return float(self.a) + float(self.b) * math.sqrt(3.0)


def sgn(x):
    if isinstance(x, K):
        return x.sign()
    return (x > 0) - (x < 0)


def sign_rad(x, y, z):
    """Exact sign of x + y*sqrt(z), for x, y, z rational or in K, with z >= 0."""
    sx, sy = sgn(x), sgn(y)
    if sy == 0 or sgn(z) == 0:
        return sx
    if sx == 0 or sx == sy:
        return sy
    return sx * sgn(x * x - y * y * z)


def endpoint_compare(left, right):
    """Compare m + s*sqrt(h) for events (m, s, h, type), m rational, s in {-1, 0, 1},
    h in K; at equal values starts (type 0) precede ends (type 1): closed intervals."""
    lm, ls, lh, lt = left
    rm, rs, rh, rt = right
    a, b, c, e = lm - rm, ls, lh, rh          # difference is u - rs*sqrt(e), u = a + b sqrt(c)
    su = sign_rad(a, b, c)
    if rs == 0 or sgn(e) == 0:
        result = su
    elif rs < 0:
        result = 1 if su >= 0 else sign_rad(e - a * a - b * b * c, -2 * a * b, c)
    else:
        result = -1 if su <= 0 else sign_rad(a * a + b * b * c - e, 2 * a * b, c)
    return result or (lt - rt)


def isqrt_ceil(x):
    """Smallest integer m >= 0 with m^2 >= x, for rational x >= 0."""
    n = math.ceil(x)
    m = math.isqrt(n)
    return m if m * m >= n else m + 1


def simplest_between(x, y):
    """The rational number with smallest denominator in the open interval (x, y)."""
    fx = math.floor(x)
    if fx + 1 < y:
        return F(fx + 1)
    if x == fx:
        t = math.floor(1 / (y - fx)) + 1
    else:
        t = simplest_between(1 / (y - fx), 1 / (x - fx))
    return fx + 1 / F(t)


def rational_below_sqrt3(den_bound=10**6):
    """A convergent p/q of sqrt3 with p/q < sqrt3 and q <= den_bound (checked exactly)."""
    best, (p0, q0, p1, q1) = F(1), (1, 0, 1, 1)
    cf = [1, 2] * 40                      # sqrt3 = [1; 1, 2, 1, 2, ...]
    for a in cf:
        p0, q0, p1, q1 = p1, q1, a * p1 + p0, a * q1 + q0
        if q1 > den_bound:
            break
        if p1 * p1 < 3 * q1 * q1:
            best = F(p1, q1)
    assert best * best < 3
    return best


# ------------------------------------------------------------ the two point sets
class PointSet:
    def __init__(self, kind):
        self.kind = kind
        if kind == "square":
            self.rho1 = 1.0                       # points per unit area at spacing 1 (display only)
            self.reps = [(0, 0)]                  # representatives modulo translations
            self.tbasis = [(1, 0), (0, 1)]        # basis of the translation lattice
            self.thr = K(0, 2)                    # 2 sqrt3 rho1: non-coverable if N(d) < thr / d^2
            self.form_factor = 4                  # see disk_count
            self.coord_pad = F(1)                 # |coordinate difference|^2 <= coord_pad * norm
        else:
            self.rho1 = 4 / (3 * math.sqrt(3.0))
            self.reps = [(1, 0), (-1, 0)]
            self.tbasis = [(1, -1), (1, 2)]       # 1 - w and 1 + 2w
            self.thr = K(F(8, 3))
            self.form_factor = 3
            self.coord_pad = F(4, 3)

    def member(self, a, b):
        return self.kind == "square" or (a + b) % 3 != 0

    def norm(self, a, b):
        return a * a + b * b if self.kind == "square" else a * a - a * b + b * b

    def bil(self, p, q):
        """Twice the Euclidean inner product of p and q."""
        if self.kind == "square":
            return 2 * (p[0] * q[0] + p[1] * q[1])
        return 2 * p[0] * q[0] + 2 * p[1] * q[1] - p[0] * q[1] - p[1] * q[0]

    def in_sector(self, a, b):
        """Fundamental sector of the point symmetries fixing a point of X:
        0 <= arg <= pi/4 (square, group D4) and 0 <= arg <= pi/3 (honeycomb, group D3)."""
        if (a, b) == (0, 0):
            return False
        return (a >= b >= 0) if self.kind == "square" else (b >= 0 and a >= b)

    def window(self, R2):
        L = 2 * math.isqrt(int(R2)) + 3
        return [(a, b) for a in range(-L, L + 1) for b in range(-L, L + 1) if self.norm(a, b) <= R2]

    def jump_d2(self, n1, n2, n3, D):
        """d*^2 = 1/R^2 for a triangle with squared sides n1,n2,n3 and cross product D."""
        return F(4 * D * D if self.kind == "square" else 3 * D * D, n1 * n2 * n3)


def _signs(v):
    return (v > 0).astype(np.int64) - (v < 0).astype(np.int64)


def disk_count(S, d2):
    """Exact N(d) for rational d^2 (Corollary 3.6).  For a representative rep, a second
    boundary point p and a test point q (coordinates relative to rep), with r^2 = rn/rd,
    2(|q-c|^2 - r^2) = T -+ D sqrt(num/den), where T = 2 Nm(q) - 2<p,q>, D = det(p, q),
    num = f (4 rn - Nm(p) rd), den = Nm(p) rd, f = 4 (square) or 3 (honeycomb)."""
    d2 = F(d2)
    r2 = 1 / d2
    rn, rd = r2.numerator, r2.denominator
    best = 1
    W = math.floor(4 * r2)
    # |T| <= 4W, |D| <= 2W, den <= W rd and |num| <= 16 rn, so int64 is exact if this holds:
    safe = (4 * W) ** 2 * W * rd < 2**62 and (2 * W) ** 2 * 16 * rn < 2**62
    dtype = np.int64 if safe else object
    for rep in S.reps:
        P = [(a, b) for a, b in S.window(W) if S.member(a + rep[0], b + rep[1])]
        A0 = np.array([p[0] for p in P], dtype=dtype)
        A1 = np.array([p[1] for p in P], dtype=dtype)
        NQ = np.array([S.norm(*p) for p in P], dtype=dtype)
        for p in P:
            if not S.in_sector(*p):
                continue
            n_p = S.norm(*p)
            if n_p * rd > 4 * rn:                  # |p| > 2r: no disk of radius r through 0 and p
                continue
            num, den = S.form_factor * (4 * rn - n_p * rd), n_p * rd
            if S.kind == "square":
                T = 2 * NQ - 2 * (p[0] * A0 + p[1] * A1)
            else:
                T = 2 * NQ - (2 * p[0] * A0 + 2 * p[1] * A1 - p[0] * A1 - p[1] * A0)
            D = p[0] * A1 - p[1] * A0
            comp = _signs(T * T * den - D * D * num)
            sT = _signs(T)
            for side in (1, -1):
                sY = side * _signs(D)
                if num == 0:
                    res = sT
                else:
                    res = np.where(D == 0, sT,
                                   np.where((sT == sY) & (sT != 0), sT * comp,
                                            np.where(sT != 0, sT, -sY)))
                best = max(best, int((res <= 0).sum()))
    return best


def candidate_jumps(S, d_low):
    R2 = int(4 / d_low ** 2) + 1
    out = set()
    for rep in S.reps:
        diffs = [(a, b) for a, b in S.window(R2) if (a, b) != (0, 0) and S.member(a + rep[0], b + rep[1])]
        for a, b in diffs:
            v = F(4, S.norm(a, b))
            if d_low ** 2 <= v <= 4:
                out.add(v)
        for i, (a, b) in enumerate(diffs):
            for x, y in diffs[i + 1:]:
                D = a * y - b * x
                n3 = S.norm(x - a, y - b)
                if D == 0 or n3 > R2:
                    continue
                v = S.jump_d2(S.norm(a, b), S.norm(x, y), n3, D)
                if d_low ** 2 <= v <= 4:
                    out.add(v)
    return sorted(out)


def blocks(S, d_low):
    grid = sorted(set([d_low ** 2] + candidate_jumps(S, d_low)))
    res = []
    for lo, hi in zip(grid[:-1], grid[1:]):
        n = disk_count(S, simplest_between(lo, hi))     # a rational d^2 inside (lo, hi)
        if res and res[-1][2] == n:
            res[-1][1] = hi
        else:
            res.append([lo, hi, n])
    return res, len(grid) - 1


def segment_max_count(S, d2, s, v):
    """Exact max over 0 <= tau <= 1 of #(X_d cap D(d(s + tau v), 1)); s, v rational in
    lattice coordinates, d^2 in K.  Works at spacing 1 with r^2 = 1/d^2."""
    r2 = K.of(d2).inv()
    pad = isqrt_ceil(S.coord_pad * r2.upper())
    lim = [(math.floor(min(s[i], s[i] + v[i])) - pad, math.ceil(max(s[i], s[i] + v[i])) + pad) for i in (0, 1)]
    A = S.norm(*v)
    ev = []
    for a in range(lim[0][0], lim[0][1] + 1):
        for b in range(lim[1][0], lim[1][1] + 1):
            if not S.member(a, b):
                continue
            w = (s[0] - a, s[1] - b)
            B = S.bil(w, v)
            C = S.norm(*w) - r2
            disc = B * B - 4 * A * C
            if sgn(disc) < 0:
                continue
            m, h = F(-B) / (2 * A), disc / (4 * A * A)
            if sign_rad(m, 1, h) < 0 or sign_rad(m - 1, -1, h) > 0:
                continue
            ev.append((m, -1, h, 0) if sign_rad(m, -1, h) > 0 else (F(0), 0, K(0), 0))
            ev.append((m, 1, h, 1) if sign_rad(m - 1, 1, h) < 0 else (F(1), 0, K(0), 1))
    cur = best = 0
    for e in sorted(ev, key=cmp_to_key(endpoint_compare)):
        cur += 1 if e[3] == 0 else -1
        best = max(best, cur)
    return best


def fence(S, k, ngrid=40):
    d2 = S.thr / k
    v1, v2 = S.tbasis
    for i in range(ngrid):
        for j in range(ngrid):
            ti, tj = F(2 * i + 1, 2 * ngrid), F(2 * j + 1, 2 * ngrid)
            s = (ti * v1[0] + tj * v2[0], ti * v1[1] + tj * v2[1])
            m = segment_max_count(S, d2, s, v1)
            if m >= k:
                continue
            m = max(m, segment_max_count(S, d2, s, v2))
            if m <= k - 1:
                return (2 * i + 1, 2 * j + 1, 2 * ngrid), m
    return None, None


def is_eisenstein_norm(n):
    """n = a^2 - ab + b^2 for some integers iff every prime = 2 mod 3 has even exponent."""
    p = 2
    while p * p <= n:
        e = 0
        while n % p == 0:
            n //= p
            e += 1
        if p % 3 == 2 and e % 2:
            return False
        p += 1
    return not (n > 1 and n % 3 == 2)


def merged_E(S, res):
    """Intervals of E as [lo^2, hi^2, right end closed?, block value], merged exactly."""
    out = []
    for lo, hi, n in res:
        top = S.thr / n                                 # (d_n)^2 in K
        if sgn(top - lo) <= 0:
            continue
        closed = sgn(top - hi) > 0
        piece = [K(lo), K(hi) if closed else top, closed, n]
        if out and sgn(out[-1][1] - lo) == 0 and out[-1][2]:
            out[-1][1:] = piece[1:]
        else:
            out.append(piece)
    return out


def sqrtf(x):                                           # display only
    return math.sqrt(float(x))


# ---------------------------------------------------------------- Part E
def qnorm(kind, x, y):
    return x * x + y * y if kind == "square" else x * x - x * y + y * y


def exact_cover(kind, u, v, c0):
    """Centres c0 + Z u + Z v (u, v integer coordinates, c0 rational coordinates).
    Returns (n_min, R2): the minimum norm of the centre lattice and the exact squared
    covering radius of the point set (honeycomb or square; 'triangular' = all of Z[w])
    by the centres, both in units of the spacing."""
    member = (lambda a, b: (a + b) % 3 != 0) if kind == "honeycomb" else (lambda a, b: True)
    # Lagrange-Gauss reduction (exact integer arithmetic)
    def B(p, q):
        if kind == "square":
            return Fraction(p[0] * q[0] + p[1] * q[1])
        return Fraction(2 * p[0] * q[0] + 2 * p[1] * q[1] - p[0] * q[1] - p[1] * q[0], 2)
    while True:
        if B(u, u) > B(v, v):
            u, v = v, u
        mu = math.floor(B(u, v) / B(u, u) + Fraction(1, 2))
        if mu == 0:
            break
        v = (v[0] - mu * u[0], v[1] - mu * u[1])
    n_min = B(u, u)
    det = u[0] * v[1] - u[1] * v[0]
    mult = 3 if kind == "honeycomb" else 1        # 3M is contained in the translation lattice
    span = mult * (abs(u[0]) + abs(v[0]) + abs(u[1]) + abs(v[1])) + 2
    seen, R2 = set(), Fraction(0)
    for a in range(-span, span + 1):
        for b in range(-span, span + 1):
            if not member(a, b):
                continue
            px, py = a - c0[0], b - c0[1]
            s_ = Fraction(px * v[1] - py * v[0], det)
            t_ = Fraction(u[0] * py - u[1] * px, det)
            key = (s_ - math.floor(s_), t_ - math.floor(t_))
            if key in seen:
                continue
            seen.add(key)
            best = min(qnorm(kind, (key[0] - i) * u[0] + (key[1] - j) * v[0],
                             (key[0] - i) * u[1] + (key[1] - j) * v[1])
                       for i in range(-2, 3) for j in range(-2, 3))
            R2 = max(R2, best)
    return n_min, R2


CONSTRUCTIONS = [  # (point set, u, v, c0) in Gaussian / Eisenstein coordinates
    ("square", (3, 5), (-3, 5), (Fraction(-3, 2), Fraction(5, 2))),
    ("square", (2, 4), (-3, 4), (Fraction(0), Fraction(0))),
    ("square", (4, 1), (1, 4), (Fraction(1, 2), Fraction(2))),
    ("honeycomb", (9, 0), (0, 9), (Fraction(-3), Fraction(0))),
    ("triangular", (8, 2), (6, 8), (Fraction(0), Fraction(0))),
]



# ---------------------------------------------------------------- Part F
# Sublattice transfer (Lemma 6.2).  Spacings are encoded by d^2 = a + b*sqrt(3) with a, b rational.
class Q3:
    def __init__(self, a, b=0):
        self.a, self.b = Fraction(a), Fraction(b)
    def sign(self):
        a, b = self.a, self.b
        if b == 0 or a == 0 or (a > 0) == (b > 0):
            v = a if b == 0 else (b if a == 0 else a)
            return (v > 0) - (v < 0)
        t = a * a - 3 * b * b
        return (1 if a > 0 else -1) * ((t > 0) - (t < 0))
    def __sub__(self, o): return Q3(self.a - o.a, self.b - o.b)
    def scale(self, q): return Q3(self.a * q, self.b * q)
    def __lt__(self, o): return (self - o).sign() < 0
    def __eq__(self, o): return (self - o).sign() == 0
    def __float__(self): return float(self.a) + float(self.b) * math.sqrt(3.0)   # display only


def iv_norm(L):
    L = [x for x in L if x[0] < x[1] or (x[0] == x[1] and x[2] and x[3])]
    L.sort(key=cmp_to_key(lambda x, y: (x[0] - y[0]).sign() or ((not x[2]) - (not y[2]))))
    out = []
    for lo, hi, lc, hc in L:
        if out and (lo < out[-1][1] or (lo == out[-1][1] and (out[-1][3] or lc))):
            plo, phi, plc, phc = out[-1]
            if phi < hi:
                out[-1] = (plo, hi, plc, hc)
            elif phi == hi:
                out[-1] = (plo, phi, plc, phc or hc)
        else:
            out.append((lo, hi, lc, hc))
    return out


def iv_and(A, B):
    out = []
    for a in A:
        for b in B:
            lo, lc = (a[0], a[2]) if b[0] < a[0] else ((b[0], b[2]) if a[0] < b[0] else (a[0], a[2] and b[2]))
            hi, hc = (a[1], a[3]) if a[1] < b[1] else ((b[1], b[3]) if b[1] < a[1] else (a[1], a[3] and b[3]))
            if lo < hi or (lo == hi and lc and hc):
                out.append((lo, hi, lc, hc))
    return iv_norm(out)


def iv_compl(A, top):
    out, cur = [], (Q3(0), False)
    for lo, hi, lc, hc in A:
        out.append((cur[0], lo, cur[1], not lc))
        cur = (hi, not hc)
    out.append((cur[0], top, cur[1], True))
    return iv_norm(out)


def iv_scale(A, q):
    return [(lo.scale(q), hi.scale(q), lc, hc) for lo, hi, lc, hc in A]


def show(A):
    return ", ".join(("{%.6f}" % math.sqrt(float(lo))) if lo == hi else
                     "%s%.6f, %.6f%s" % ("[" if lc else "(", math.sqrt(float(lo)), math.sqrt(float(hi)), "]" if hc else ")")
                     for lo, hi, lc, hc in A)


def norms(kind, qmax):
    f = (lambda a, b: a * a + b * b) if kind == "square" else (lambda a, b: a * a - a * b + b * b)
    return sorted({f(a, b) for a in range(-11, 12) for b in range(-11, 12) if 1 < f(a, b) <= qmax})


def transfer_check():
    F_, r, s3 = Fraction, (lambda x: Q3(x)), (lambda x: Q3(0, x))
    TOP = r(F_(25, 4))
    O = lambda a, b: (a, b, False, False)
    C = lambda a, b: (a, b, True, True)
    P = lambda a: (a, a, True, True)
    # square lattice: Theorem A (right endpoints included), Theorem 1.1, single-family patterns of Table 4
    dk = lambda k: s3(F_(2, k))
    ES = [(r(0), dk(52)), (r(F_(4, 58)), dk(44)), (r(F_(4, 50)), dk(37)), (r(F_(1, 10)), dk(32)), (r(F_(4, 34)), dk(28)),
          (r(F_(16, 125)), dk(27)), (r(F_(1444, 11050)), dk(26)), (r(F_(4, 29)), dk(24)), (r(F_(4, 26)), dk(22)),
          (r(F_(4, 25)), dk(21)), (r(F_(1, 5)), dk(17)), (r(F_(36, 169)), dk(16)), (r(F_(4, 17)), dk(14))]
    NCS = iv_norm([(a, b, False, True) for a, b in ES])
    COVS = iv_norm([C(r(F_(1, 4)), r(F_(36, 130))), C(r(F_(4, 13)), r(F_(4, 10))), C(r(F_(16, 37)), r(F_(1, 2))),
                    C(r(F_(16, 26)), TOP), P(r(F_(4, 34))), P(r(F_(1, 5))), P(r(F_(4, 17)))])
    UNK = iv_compl(iv_norm(NCS + COVS), TOP)
    new_cov, new_nc = [], []
    for q in norms("square", 100):
        new_cov += iv_and(iv_scale(COVS, q), UNK)
        new_nc += iv_and(iv_scale(NCS, F_(1, q)), UNK)
    new_cov = iv_norm(new_cov)
    assert not new_nc
    print("  square lattice: new coverable spacings from Lemma 6.2(a):", show(new_cov))
    assert [x[0] for x in new_cov] == [r(F_(1, 2)), r(F_(10, 17))]       # d = 1/sqrt2, sqrt(10/17)
    COVS2 = iv_norm(COVS + new_cov)
    UNK2 = iv_compl(iv_norm(NCS + COVS2), TOP)
    for q in norms("square", 100):
        assert not iv_and(iv_scale(COVS2, q), UNK2) and not iv_and(iv_scale(NCS, F_(1, q)), UNK2)
    # the pattern at 2/sqrt(17) is also obtained from 2/sqrt(34) with q = 2
    assert iv_and(iv_scale([P(r(F_(4, 34)))], 2), [P(r(F_(4, 17)))])
    print("  square lattice: no further spacings; 2/sqrt(17) also follows from 2/sqrt(34) with q = 2")
    # honeycomb (Theorem B, Theorem 1.1, Theorem C) and triangular lattice (results of the companion paper)
    e = lambda k: r(F_(8, 3 * k))
    EH = [(r(0), e(84)), (r(F_(1, 31)), e(58)), (r(F_(1, 21)), e(54)), (r(F_(1, 19)), e(37)), (r(F_(64, 817)), e(34)),
          (r(F_(4, 49)), e(30)), (r(F_(841, 9331)), e(28)), (r(F_(9, 93)), e(27)), (r(F_(144, 1443)), e(26)),
          (e(26), e(25)), (r(F_(1, 7)), e(18)), (r(F_(64, 361)), e(15))]
    NCH = iv_norm([O(a, b) for a, b in EH] + [P(e(k)) for k in (84, 58, 37, 34, 30, 28, 27, 25, 15)])
    COVH = iv_norm([C(r(F_(4, 37)), r(F_(1, 7))), C(r(F_(4, 27)), r(F_(9, 57))), C(r(F_(4, 21)), r(F_(25, 91))),
                    C(r(F_(4, 13)), r(F_(9, 21))), C(r(F_(16, 37)), TOP), C(r(F_(4, 81)), r(F_(1, 19))), P(r(F_(1, 13)))])
    ET = [(0, F_(4, 85)), (F_(1, 21), F_(4, 55)), (F_(1, 13), F_(4, 42)), (F_(9, 93), F_(4, 37)), (F_(1, 9), F_(4, 34)),
          (F_(16, 133), F_(4, 33)), (F_(81, 651), F_(1, 8)), (F_(121, 961), F_(4, 31)), (F_(1, 7), F_(4, 27)),
          (F_(9, 57), F_(1, 6)), (F_(289, 1729), F_(4, 23)), (F_(64, 361), F_(4, 22)), (F_(4, 21), F_(1, 5)),
          (F_(81, 399), F_(4, 19)), (F_(144, 507), F_(4, 14))]
    NCT = iv_norm([O(r(a), r(b)) for a, b in ET] + [(r(0), r(F_(4, 55)), False, True)]
                  + [P(r(F_(4, k))) for k in (14, 20, 22, 23, 24, 32, 33, 34, 42, 55, 85)])
    COVT = iv_norm([C(r(a), r(b)) for a, b in ((F_(4, 37), F_(1, 9)), (F_(4, 31), F_(1, 7)), (F_(4, 27), F_(9, 57)),
                    (F_(4, 19), F_(25, 91)), (F_(4, 13), F_(9, 21)), (F_(16, 37), F_(25, 49)))]
                   + [C(r(F_(16, 31)), TOP), P(r(F_(1, 13))), P(r(F_(4, 21)))])
    UNKH = iv_compl(iv_norm(NCH + COVH), TOP)
    qs = norms("honey", 100)
    for q in qs:
        assert not iv_and(iv_scale(COVH, q), UNKH) and not iv_and(iv_scale(NCH, F_(1, q)), UNKH)
    for q in [1] + qs:                                # T_{d sqrt(3q)} lies in H_d (up to rotation and translation)
        assert not iv_and(iv_scale(NCT, F_(1, 3 * q)), UNKH)
    assert not iv_and(COVT, UNKH)                     # H_d lies in T_d
    print("  honeycomb: no new spacings (norms q <= 100, and transfers from the triangular lattice)")



if __name__ == "__main__":
    P355 = F(355, 113)                                    # pi < 355/113
    for kind, d_low, d0 in (("square", F(1, 5), F(708, 10000)), ("honeycomb", F(1, 7), F(5, 100))):
        S = PointSet(kind)
        print("=" * 70)
        print(kind, ": non-coverable if N(d) < %.6f / d^2" % float(S.thr))
        res, ncand = blocks(S, d_low)
        print("Part A: %d candidate intervals, %d blocks on [%s, 2]" % (ncand, len(res), d_low))
        for lo, hi, n in res:
            print("  d^2 in (%s, %s]  d in (%.6f, %.6f]  N = %3d" % (lo, hi, sqrtf(lo), sqrtf(hi), n))
        print("  intervals of E in [d_low, 2]:")
        E = merged_E(S, res)
        for a, b, closed, n in E:
            print("    (%.6f, %.6f%s   last block value %d" % (sqrtf(a), sqrtf(b), "]" if closed else ")", n))

        # Part B.  Lemma 3.10 needs pi (1 + mu d0)^2 < 2 sqrt3, mu = 1/sqrt2 (square), 1 (honeycomb).
        if kind == "square":    # P(1 + d0^2/2) + P d0 sqrt2 < 2 sqrt3; both sides positive, square them
            x = P355 ** 2 * (1 + d0 ** 2 / 2) ** 2 + 2 * P355 ** 2 * d0 ** 2 - 12
            assert sign_rad(x, 2 * P355 ** 2 * (1 + d0 ** 2 / 2) * d0, 2) < 0
            d_c = (math.sqrt(2 * math.sqrt(3) / math.pi) - 1) * math.sqrt(2)     # display only
        else:                   # P (1 + d0)^2 < 2 sqrt3, i.e. P^2 (1 + d0)^4 < 12
            assert P355 ** 2 * (1 + d0) ** 4 < 12
            d_c = math.sqrt(2 * math.sqrt(3) / math.pi) - 1
        print("Part B: crude bound for d <= %.4f (d_c = %.6f); chain:" % (d0, d_c))
        lower3 = rational_below_sqrt3()
        d2 = K(d0 ** 2)                                   # delta_i^2, exact
        while sgn(d2 - d_low ** 2) < 0:
            # n_i = N(delta'_i) >= N(delta_i) for a rational delta'_i^2 <= delta_i^2 (monotonicity)
            d2_eval = d2.a + d2.b * lower3 if d2.b > 0 else d2.a
            assert d2_eval > 0 and sgn(d2 - d2_eval) >= 0
            n = disk_count(S, d2_eval)
            nxt = S.thr / n
            print("  N(%.6f) <= %3d  ->  [%.6f, %.6f)" % (sqrtf(d2), n, sqrtf(d2), sqrtf(nxt)))
            assert sgn(nxt - d2) > 0
            d2 = nxt

        # Part C
        rng = random.Random(2026)
        for _ in range(1000):
            x2 = d_low ** 2 + (4 - d_low ** 2) * F(rng.randrange(1, 10 ** 6), 10 ** 6)   # rational d^2
            exp = next(n for lo, hi, n in res if lo < x2 <= hi)
            assert disk_count(S, x2) == exp
        print("Part C: 1000 random rational spacings agree with the blocks")

        # Part D
        print("Part D: borderline right endpoints d = sqrt(thr/k)")
        for a, b, closed, k in E:
            if closed:
                continue
            d2 = S.thr / k
            # N(d) = k: d^2 lies in a block with value k (Lemmas 3.7, 3.9); checked exactly
            assert any(n == k and sgn(d2 - lo) > 0 and sgn(d2 - hi) <= 0 for lo, hi, n in res)
            if d2.is_rational():
                assert disk_count(S, d2.a) == k          # direct check (honeycomb)
            comm = False if kind == "square" else is_eisenstein_norm(2 * k)      # Lemma 3.16(b)
            f, m = fence(S, k)
            print("  k = %2d  d = %.6f  commensurable: %-5s  fence: %s  max count %s"
                  % (k, sqrtf(d2), comm, "s = (%d/%d) v1 + (%d/%d) v2" % (f[0], f[2], f[1], f[2]) if f else "none", m))

    print("=" * 70)
    print("Part E: single-family coverings, d in [2/sqrt(n_min), 1/sqrt(R2)]")
    for kind, u, v, c0 in CONSTRUCTIONS:
        n_min, R2 = exact_cover(kind, u, v, c0)
        assert 4 * R2 <= n_min                       # the interval is nonempty
        print("  %-10s u=%s v=%s c0=(%s, %s): n_min = %s, R^2 = %s, d in [%.6f, %.6f]"
              % (kind, u, v, c0[0], c0[1], n_min, R2, 2 / math.sqrt(n_min), 1 / math.sqrt(R2)))

    print("=" * 70)
    print("Part F: sublattice transfer (Lemma 6.2)")
    transfer_check()

